Flat space Fermionic Wave-function coefficients

In this work we analyze the analytic structure of tree-level flat-space wavefunction coefficients (WFCs), with particular attention to fermionic operators, and derive cutting rules for internal-fermion lines. Building on these results, we set up an iterative procedure that, starting from the flat-space S-matrix, reconstructs the 3- and 4-point WFCs with the correct partial- and total-energy poles and satisfying the requisite cutting rules. Consequently, the "four-particle test" for flat-space WFCs imposes no additional constraints beyond the consistency of the flat-space S-matrix.

==> src/3pt_SPH.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     49940,       1398]
NotebookOptionsPosition[     43457,       1283]
NotebookOutlinePosition[     43935,       1302]
CellTagsIndexPosition[     43892,       1299]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["3pt SPH ", "Title",
 CellChangeTimes->{{3.9760552358655148`*^9, 3.976055243489801*^9}, {
  3.9934288079307623`*^9, 3.993428822388329*^9}, {3.9935219166197033`*^9, 
  3.993521924763406*^9}},ExpressionUUID->"9d463e64-ae0d-47c4-9f97-\
77e51444bbe4"],

Cell[CellGroupData[{

Cell["SPH in 3D", "Section",
 CellChangeTimes->{{3.9664871793945932`*^9, 
  3.966487192712501*^9}},ExpressionUUID->"069dfe57-2b14-4e47-86cc-\
602b731f268d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PauliD", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PauliD", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"I", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "I"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PauliD", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]metricD", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]metricU", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PauliU", "[", "i_", "]"}], ":=", 
   RowBox[{"\[Epsilon]metricU", ".", 
    RowBox[{"PauliD", "[", "i", "]"}], ".", 
    RowBox[{"Transpose", "[", "\[Epsilon]metricU", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PauliDU", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"PauliD", "[", "i", "]"}], ".", 
    RowBox[{"Transpose", "[", "\[Epsilon]metricU", "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.962360467095057*^9, 3.962360514734035*^9}, {
  3.962360595024537*^9, 3.962360637190941*^9}, {3.963191146775621*^9, 
  3.963191162419828*^9}, {3.963191308772594*^9, 3.963191356425251*^9}, {
  3.992749862431031*^9, 3.992749887847674*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"56967d16-51b2-4d9c-991c-5a57179d95cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"vk", "[", "1", "]"}], "=", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{"10", ",", "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vk", "[", "2", "]"}], "=", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{"10", ",", "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vk", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"vk", "[", "1", "]"}]}], "-", 
    RowBox[{"vk", "[", "2", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.964016777112797*^9, 3.964016795553831*^9}, {
   3.984571567195366*^9, 3.984571595749683*^9}, {3.984572451663147*^9, 
   3.9845724550688334`*^9}, {3.993428370352797*^9, 3.993428372964261*^9}, 
   3.993518794085916*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"e63778be-90d2-4c1a-b70d-edd760578aad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ek", "[", "i_", "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"vk", "[", "i", "]"}], ".", 
     RowBox[{"vk", "[", "i", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kT", "=", 
   RowBox[{
    RowBox[{"Ek", "[", "1", "]"}], "+", 
    RowBox[{"Ek", "[", "2", "]"}], "+", 
    RowBox[{"Ek", "[", "3", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.963190914906507*^9, 3.9631909167787333`*^9}, {
  3.963190995667696*^9, 3.963191028595477*^9}, {3.984571548126275*^9, 
  3.9845715519643717`*^9}, {3.984572420126556*^9, 3.984572422591324*^9}, {
  3.993518831064764*^9, 3.993518831638363*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"ca8e8c75-e722-4032-8b93-4bcb6b176a48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Lambda]_", 
     RowBox[{"{", 
      RowBox[{"i", ",", "a"}], "}"}]}], ",", " ", 
    RowBox[{"b\[Lambda]_", 
     RowBox[{"{", 
      RowBox[{"i", ",", "a"}], "}"}]}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "all", " ", "the", " ", "D", " ", 
     "representation"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]", "[", "i_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vk", "[", "i", "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "+", 
         RowBox[{"Ek", "[", "i", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"vk", "[", "i", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-", 
          RowBox[{"I", " ", 
           RowBox[{
            RowBox[{"vk", "[", "i", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vk", "[", "i", "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "+", 
          RowBox[{"Ek", "[", "i", "]"}]}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"b\[Lambda]", "[", "i_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"vk", "[", "i", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"I", " ", 
           RowBox[{
            RowBox[{"vk", "[", "i", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vk", "[", "i", "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "+", 
          RowBox[{"Ek", "[", "i", "]"}]}], "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vk", "[", "i", "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "+", 
          RowBox[{"Ek", "[", "i", "]"}]}], "]"}]}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9623659133519163`*^9, 3.962365917398938*^9}, {
   3.96236598339817*^9, 3.9623659866541243`*^9}, {3.962366103713871*^9, 
   3.962366251396079*^9}, {3.962366429173626*^9, 3.962366464332366*^9}, {
   3.9623664970482903`*^9, 3.962366566423449*^9}, {3.9623666400595922`*^9, 
   3.962366669084395*^9}, 3.962366924422668*^9, {3.962367119058362*^9, 
   3.962367127114449*^9}, 3.962708909502261*^9, {3.963190535953514*^9, 
   3.963190733541657*^9}, 3.963191047554118*^9, {3.963191079356023*^9, 
   3.963191110268223*^9}, {3.966488229261902*^9, 3.966488263819948*^9}, {
   3.9760553106849213`*^9, 3.9760553225588818`*^9}, {3.9845715275832853`*^9, 
   3.984571533093912*^9}, 3.984571563563656*^9, {3.992837280311543*^9, 
   3.992837295886801*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"d73df285-8f8a-4b11-a900-32f3300dc170"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]U", "[", "i_", "]"}], ":=", 
   RowBox[{"\[Epsilon]metricU", ".", 
    RowBox[{"\[Lambda]", "[", "i", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b\[Lambda]U", "[", "i_", "]"}], ":=", 
   RowBox[{"\[Epsilon]metricU", ".", 
    RowBox[{"b\[Lambda]", "[", "i", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.992837310884747*^9, 3.992837359583449*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"991ebc4d-5b5a-46a7-ad9a-c2248891d0bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"<", "ij", ">"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ab", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", " ", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "i", "]"}], ".", "\[Epsilon]metricU", ".", 
        RowBox[{"\[Lambda]", "[", "j", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"<", 
     RowBox[{
      RowBox[{"i", "\\", "bar"}], 
      RowBox[{"{", "j", "}"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"abB", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", " ", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "i", "]"}], ".", "\[Epsilon]metricU", ".", 
        RowBox[{"b\[Lambda]", "[", "j", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"<", 
     RowBox[{
      RowBox[{"\\", "bar"}], 
      RowBox[{
       RowBox[{"{", "i", "}"}], "\\", "bar"}], 
      RowBox[{"{", "j", "}"}]}], ">"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"abBB", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b\[Lambda]", "[", "i", "]"}], ".", "\[Epsilon]metricU", ".", 
        
        RowBox[{"b\[Lambda]", "[", "j", "]"}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9631919465145817`*^9, 3.963191954268911*^9}, {
  3.963191998591546*^9, 3.9631920124370003`*^9}, {3.963192204558021*^9, 
  3.963192238862289*^9}, {3.963192281328377*^9, 3.963192346593424*^9}, {
  3.9664062959556313`*^9, 3.966406336671156*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"b06e5542-cd53-4c94-bfcf-e8d53b56ae1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"polarization", " ", "vector"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"v\[Epsilon]", "[", 
      RowBox[{"M", ",", "i_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "[", "i", "]"}], ".", 
           RowBox[{"PauliU", "[", "j", "]"}], ".", 
           RowBox[{"\[Lambda]", "[", "i", "]"}]}], "/", 
          RowBox[{"abB", "[", 
           RowBox[{"i", ",", "i"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v\[Epsilon]", "[", 
      RowBox[{"P", ",", "i_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"b\[Lambda]", "[", "i", "]"}], ".", 
           RowBox[{"PauliU", "[", "j", "]"}], ".", 
           RowBox[{"b\[Lambda]", "[", "i", "]"}]}], "/", 
          RowBox[{"abB", "[", 
           RowBox[{"i", ",", "i"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "//", 
      "Simplify"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.966406350144953*^9, 3.966406358863228*^9}, {
  3.993424632416287*^9, 3.993424635011981*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"64aeae6f-ae80-4e58-901e-388de24fed35"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4D spinor embedding", "Section",
 CellChangeTimes->{{3.992749665118126*^9, 
  3.9927496721952047`*^9}},ExpressionUUID->"6168b984-60e4-4d86-aaaa-\
b8ba93d09434"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"id2", "=", 
    RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";", 
   RowBox[{"id4", "=", 
    RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zero2", "=", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Metric", " ", 
    RowBox[{"signature", ":", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "1"}]}], ")"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma", "[", "0", "]"}], "=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], " ", "id2"}], ",", "zero2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"zero2", ",", 
         RowBox[{"I", " ", "id2"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{"i_Integer", "/;", 
      RowBox[{"1", "<=", "i", "<=", "3"}]}], "]"}], ":=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"zero2", ",", 
         RowBox[{"PauliDU", "[", "i", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PauliDU", "[", "i", "]"}], ",", "zero2"}], "}"}]}], "}"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"gamma5", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"zero2", ",", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "id2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", " ", "id2"}], ",", "zero2"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Slash4", "[", "vec_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"vec", "[", 
       RowBox[{"[", "i", "]"}], "]"}], 
      RowBox[{"gamma", "[", "i", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Slash3", "[", "vec_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"vec", "[", 
       RowBox[{"[", "i", "]"}], "]"}], 
      RowBox[{"PauliDU", "[", "i", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.992749667764002*^9, 3.992749667771731*^9}, {
  3.992749897563542*^9, 3.9927498991988297`*^9}, {3.992837522328965*^9, 
  3.992837526212232*^9}, {3.992837575037189*^9, 3.992837664627739*^9}, {
  3.993423863752384*^9, 3.993423874450013*^9}, {3.993423907313717*^9, 
  3.9934239182493753`*^9}, {3.993518908846403*^9, 3.993518909168264*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"54f21ff5-1a7a-4b8e-96fa-bbd581339098"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"gamma", "[", "0", "]"}], "//", "MatrixForm"}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", "1", "]"}], "//", "MatrixForm"}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", "2", "]"}], "//", "MatrixForm"}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", "3", "]"}], "//", "MatrixForm"}]}], "}"}]], "Input",\

 CellChangeTimes->{{3.9927496799531612`*^9, 3.9927496849856253`*^9}, {
  3.992749907062302*^9, 3.992749941918188*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"2201ab76-5390-4646-9301-73ca8927626a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0"},
       {"0", "0", "\[ImaginaryI]", "0"},
       {"0", "0", "0", "\[ImaginaryI]"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "1"},
       {"0", "0", "1", "0"},
       {"0", "1", "0", "0"},
       {"1", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "\[ImaginaryI]"},
       {"0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0"},
       {"0", "\[ImaginaryI]", "0", "0"},
       {
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"1", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.9927496823487473`*^9, 3.992749685405993*^9}, {
   3.99274992085702*^9, 3.992749942560586*^9}, 3.993428877612644*^9, 
   3.993429026351403*^9, 3.993519170582081*^9, 3.99351923393372*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"d5afd4d5-91ec-4fbe-922b-7c33f9f58bbf"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"bchi4p", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "~", "Join", "~", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b\[Lambda]U", "[", "i", "]"}], "*", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bchi4m", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "~", "Join", "~", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Lambda]U", "[", "i", "]"}], "*", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.992837184817195*^9, 3.992837232428855*^9}, {
  3.99283737899446*^9, 3.992837385547605*^9}, {3.992837440772874*^9, 
  3.992837449952594*^9}, {3.9929254975291033`*^9, 3.9929255126552267`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"c036fdcd-6205-471a-92c9-c1f90da9266e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"chi4p", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b\[Lambda]", "[", "i", "]"}], "*", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "~", "Join", "~", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chi4m", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Lambda]", "[", "i", "]"}], "*", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "~", "Join", "~", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.992837402369223*^9, 3.992837420519678*^9}, {
  3.992837454495953*^9, 3.992837455201532*^9}, {3.992925514825645*^9, 
  3.992925524634459*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"afbdaa16-f92e-4b06-a9bf-7bf1867baa11"],

Cell[CellGroupData[{

Cell["chi4 +", "Subsection",
 CellChangeTimes->{{3.9928379013070717`*^9, 
  3.992837925370644*^9}},ExpressionUUID->"66227030-ec17-4e71-8261-\
e090ceccdf88"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"up", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"id4", "-", 
      FractionBox[
       RowBox[{"I", " ", 
        RowBox[{"Slash4", "[", 
         RowBox[{"vk", "[", "i", "]"}], "]"}]}], 
       RowBox[{"Ek", "[", "i", "]"}]]}], ")"}], ".", 
    RowBox[{"chi4p", "[", "i", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.992837952052253*^9, 3.9928379724205847`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"938af2f4-c6f3-44fc-8f71-872bad1b0cf0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1p", "=", 
   RowBox[{"up", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"id4", "-", "gamma5"}], ")"}], ".", "u1p"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9928375137954397`*^9, 3.992837563905917*^9}, {
  3.992837681710095*^9, 3.992837750262218*^9}, {3.9928379795642967`*^9, 
  3.992837983358124*^9}, {3.992925905445636*^9, 3.992925906094036*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"5dfbc4b5-e615-4e48-b670-a6afcf20ec4d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.992837737554021*^9, 3.9928377507562637`*^9}, 
   3.992837983739341*^9, 3.9929255388638163`*^9, {3.992925900913824*^9, 
   3.992925906664014*^9}, 3.9934288800444517`*^9, 3.993429026723037*^9, 
   3.993519171232197*^9, 3.9935192350384073`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"ab11a522-c562-4337-9be9-77f59cc15a96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"u1p", "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"b\[Lambda]", "[", "1", "]"}], "~", "Join", "~", 
     RowBox[{"(", 
      RowBox[{"I", " ", 
       RowBox[{"b\[Lambda]", "[", "1", "]"}]}], ")"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.992837797827249*^9, 3.9928378762218323`*^9}, {
  3.9935189669232264`*^9, 3.993518968040965*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"c0e89ceb-666f-405c-b472-2702d131d8b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.992837844780799*^9, 3.992837877145541*^9}, 
   3.992837987434821*^9, 3.9929255389183197`*^9, 3.992925910333*^9, 
   3.993428880449737*^9, 3.993429026793355*^9, 3.993519171396052*^9, 
   3.993519235264751*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"ddf05520-e57d-4ad1-8c47-7905874e73c2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["chi4 -", "Subsection",
 CellChangeTimes->{{3.9928379013070717`*^9, 
  3.992837930752499*^9}},ExpressionUUID->"cb15933c-a601-45bb-8e89-\
74900ba330b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chi4m", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.992837510638207*^9, 3.992837510910398*^9}, {
  3.992837933594634*^9, 3.992837938446094*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"36d7ad4e-894d-4e54-b190-8fa97d59be59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       SqrtBox["21"]}], ")"}]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SqrtBox[
     FractionBox["2", 
      RowBox[{"4", "+", 
       SqrtBox["21"]}]]]}], ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9928375119186563`*^9, 3.992837938915937*^9, 
  3.9929255389571867`*^9, 3.99342888119109*^9, 3.993429026870085*^9, 
  3.993519171517644*^9, 3.993519235601325*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"ac54c5d8-4bd7-4cf0-a22c-05c3f0324cba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"um", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"id4", "-", 
      FractionBox[
       RowBox[{"I", " ", 
        RowBox[{"Slash4", "[", 
         RowBox[{"vk", "[", "i", "]"}], "]"}]}], 
       RowBox[{"Ek", "[", "i", "]"}]]}], ")"}], ".", 
    RowBox[{"chi4m", "[", "i", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9928379994924097`*^9, 3.992838002235135*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"74e61316-8fa0-4768-a7df-f6e972988924"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"id4", "+", "gamma5"}], ")"}], ".", 
   RowBox[{"um", "[", "1", "]"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9928375137954397`*^9, 3.992837563905917*^9}, {
  3.992837681710095*^9, 3.992837750262218*^9}, {3.992837941442954*^9, 
  3.992837943966807*^9}, {3.992838007276168*^9, 3.992838017751484*^9}, {
  3.992925933247373*^9, 3.992925934168086*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"e3acc32f-130a-42d7-a385-9f9bb5a55004"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.992837737554021*^9, 3.9928377507562637`*^9}, {
   3.9928380143250523`*^9, 3.992838018229661*^9}, 3.992925539014641*^9, 
   3.9929259347616673`*^9, 3.993428881708185*^9, 3.993429026971199*^9, 
   3.9935191716419163`*^9, 3.993519236419797*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"a6b0f486-3a84-418b-b9a3-ce612d3c5a30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"um", "[", "1", "]"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", "1", "]"}], "~", "Join", "~", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"\[Lambda]", "[", "1", "]"}]}], ")"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.992837797827249*^9, 3.9928378762218323`*^9}, {
  3.992838021506858*^9, 3.992838030122095*^9}, {3.993518974909281*^9, 
  3.993518975618643*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"0c12bdf7-7c8a-4662-b2f2-2f2b33418f41"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.992837844780799*^9, 3.992837877145541*^9}, 
   3.9928380307014923`*^9, 3.992925539040927*^9, 3.9934288825168343`*^9, 
   3.993429027036394*^9, 3.993519171711793*^9, 3.993519236743346*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"2b9d953a-b011-4534-b7cc-b0f79c3d7b4f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["bchi4 +", "Subsection",
 CellChangeTimes->{{3.9928379013070717`*^9, 3.992837930752499*^9}, {
  3.9928380492177763`*^9, 
  3.99283805160012*^9}},ExpressionUUID->"f869220b-9cb7-4e05-8134-\
dd818a6ea70c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bup", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"bchi4p", "[", "i", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{"id4", "+", 
      FractionBox[
       RowBox[{"I", " ", 
        RowBox[{"Slash4", "[", 
         RowBox[{"vk", "[", "i", "]"}], "]"}]}], 
       RowBox[{"Ek", "[", "i", "]"}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9928379994924097`*^9, 3.992838002235135*^9}, {
  3.992838058968535*^9, 3.992838078817616*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"bca97c0d-2bd6-4c8d-a2c3-63ca49290eaf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bup", "[", "1", "]"}], ".", 
   RowBox[{"(", 
    RowBox[{"id4", "-", "gamma5"}], ")"}]}], "//", "FullSimplify"}]], "Input",\

 CellChangeTimes->{{3.9928375137954397`*^9, 3.992837563905917*^9}, {
  3.992837681710095*^9, 3.992837750262218*^9}, {3.992837941442954*^9, 
  3.992837943966807*^9}, {3.992838007276168*^9, 3.992838017751484*^9}, {
  3.992838088695113*^9, 3.992838098165598*^9}, {3.9935189786585217`*^9, 
  3.993518982804799*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"cd962a00-8afa-45a2-ab46-b3081a58f77f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.992837737554021*^9, 3.9928377507562637`*^9}, {
   3.9928380143250523`*^9, 3.992838018229661*^9}, {3.992838095050901*^9, 
   3.9928380986326647`*^9}, 3.993428883036498*^9, 3.9934290272005167`*^9, 
   3.993519171841238*^9, 3.993519237407309*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"c36884d3-ed58-4891-9b29-5599b960b9b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bup", "[", "1", "]"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", " ", 
       RowBox[{"b\[Lambda]U", "[", "1", "]"}]}], ")"}], "~", "Join", "~", 
     RowBox[{"(", " ", 
      RowBox[{"b\[Lambda]U", "[", "1", "]"}], ")"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.992837797827249*^9, 3.9928378762218323`*^9}, {
  3.992838021506858*^9, 3.992838030122095*^9}, {3.992838103725883*^9, 
  3.9928381283215427`*^9}, {3.9928382863445787`*^9, 3.992838302655349*^9}, {
  3.993518985464396*^9, 3.993518986135936*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"8ea24116-f6af-422d-9c98-b0f8ca4e8ee4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.992837844780799*^9, 3.992837877145541*^9}, 
   3.9928380307014923`*^9, {3.9928381249578342`*^9, 3.992838128770172*^9}, 
   3.992838167889494*^9, {3.9928382870718603`*^9, 3.992838303153211*^9}, 
   3.99342888374331*^9, 3.993429027268272*^9, 3.993519171907988*^9, 
   3.993519237727401*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"b740ae74-8bd0-4adc-a5d5-83ccf03d0660"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["bchi4 -", "Subsection",
 CellChangeTimes->{{3.9928379013070717`*^9, 3.992837930752499*^9}, {
  3.9928380492177763`*^9, 3.99283805160012*^9}, {3.9928383109585257`*^9, 
  3.9928383112089148`*^9}},ExpressionUUID->"78f97c04-c986-40ba-aed4-\
e9eb2bce96ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bum", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"bchi4m", "[", "i", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{"id4", "+", 
      FractionBox[
       RowBox[{"I", " ", 
        RowBox[{"Slash4", "[", 
         RowBox[{"vk", "[", "i", "]"}], "]"}]}], 
       RowBox[{"Ek", "[", "i", "]"}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9928379994924097`*^9, 3.992838002235135*^9}, {
  3.992838058968535*^9, 3.992838078817616*^9}, {3.992838316680169*^9, 
  3.9928383214013166`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"79e022ff-da6e-4e49-8a42-8c4770c96937"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bum", "[", "1", "]"}], ".", 
   RowBox[{"(", 
    RowBox[{"id4", "+", "gamma5"}], ")"}]}], "//", "FullSimplify"}]], "Input",\

 CellChangeTimes->{{3.9928375137954397`*^9, 3.992837563905917*^9}, {
  3.992837681710095*^9, 3.992837750262218*^9}, {3.992837941442954*^9, 
  3.992837943966807*^9}, {3.992838007276168*^9, 3.992838017751484*^9}, {
  3.992838088695113*^9, 3.992838098165598*^9}, {3.992838324435463*^9, 
  3.9928383246724997`*^9}, {3.992925940433483*^9, 3.992925970878854*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"7330904b-35c7-4b24-a30b-b124e2c12ddb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.992837737554021*^9, 3.9928377507562637`*^9}, {
   3.9928380143250523`*^9, 3.992838018229661*^9}, {3.992838095050901*^9, 
   3.9928380986326647`*^9}, 3.992838335142365*^9, {3.992925941913705*^9, 
   3.992925971880286*^9}, 3.993428884341406*^9, 3.993429027368883*^9, 
   3.993519172134454*^9, 3.993519238568474*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"7a1bbe4b-e2d5-4880-80ee-f8d30ae7add7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bum", "[", "1", "]"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"\[Lambda]U", "[", "1", "]"}]}], ")"}], "~", "Join", "~", 
     RowBox[{"(", " ", 
      RowBox[{"\[Lambda]U", "[", "1", "]"}], ")"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.992837797827249*^9, 3.9928378762218323`*^9}, {
  3.992838021506858*^9, 3.992838030122095*^9}, {3.992838103725883*^9, 
  3.9928381283215427`*^9}, {3.9928382863445787`*^9, 3.9928383549686317`*^9}, {
  3.993518999664262*^9, 3.993519000402858*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"9a0867f0-d7b9-4c43-a092-4f985269ab66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.992837844780799*^9, 3.992837877145541*^9}, 
   3.9928380307014923`*^9, {3.9928381249578342`*^9, 3.992838128770172*^9}, 
   3.992838167889494*^9, {3.9928382870718603`*^9, 3.992838303153211*^9}, {
   3.992838335197044*^9, 3.992838355432764*^9}, 3.992925947362895*^9, 
   3.993428885128599*^9, 3.993429027433702*^9, 3.993519172227748*^9, 
   3.9935192389028597`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"ada46504-040d-4c24-88a7-387ba0de3de7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3pt WFC", "Section",
 CellChangeTimes->{{3.993428480467848*^9, 3.993428512573319*^9}, {
  3.993519005678515*^9, 
  3.993519006878194*^9}},ExpressionUUID->"acbe8613-fa31-4fb5-8c85-\
c27eb24a3435"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Jchichippm3", "=", 
   RowBox[{
    RowBox[{"-", "2"}], "I", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"abBB", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], "/", 
      RowBox[{"abBB", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Ek", "[", "2", "]"}], "+", 
        RowBox[{"Ek", "[", "3", "]"}], "-", 
        RowBox[{"Ek", "[", "1", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"kT", " ", 
        RowBox[{"Ek", "[", "1", "]"}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.99342872978509*^9, 3.9934287424689217`*^9}, {
  3.993429064823779*^9, 3.993429091859193*^9}, {3.993519039808866*^9, 
  3.993519040593539*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"b0630f96-0bb7-4efc-a260-ded5e8570027"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Jchichippm", "=", 
   RowBox[{"I", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"bup", "[", "2", "]"}], ".", 
       RowBox[{"Slash4", "[", 
        RowBox[{"v\[Epsilon]", "[", 
         RowBox[{"P", ",", "1"}], "]"}], "]"}], ".", 
       RowBox[{"um", "[", "3", "]"}]}], ")"}], "/", 
     RowBox[{"(", "kT", ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9934285324881277`*^9, 3.993428540109022*^9}, {
  3.99342874400278*^9, 3.993428790107568*^9}, {3.993428978815806*^9, 
  3.993428985605253*^9}, {3.993429036864718*^9, 3.993429060884313*^9}, {
  3.993519042166874*^9, 3.9935190428559713`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"5d25cd38-d6a4-4c91-9f37-f17977172831"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Jchichippm3", "/", "Jchichippm"}], "//", "N"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.993519049202921*^9, 3.993519061056134*^9}, {
  3.993519208221613*^9, 3.993519210856659*^9}, {3.993519258862287*^9, 
  3.993519262388124*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"f9f418e3-0237-4889-b89f-e860ebf0d8e5"],

Cell[BoxData["1.0000000000000016`"], "Output",
 CellChangeTimes->{{3.9934290275344267`*^9, 3.9934290616599817`*^9}, {
  3.993519206225855*^9, 3.993519263156726*^9}},
 CellLabel->
  "Out[112]=",ExpressionUUID->"7fa3c04f-4fe1-47db-9f43-ff7b353e1a88"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"phichichipp3", "=", 
   RowBox[{"4", "I", " ", 
    RowBox[{
     RowBox[{"abBB", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "/", "kT"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.993429124317069*^9, 3.993429148000465*^9}, {
  3.993429190975432*^9, 3.9934291911793528`*^9}, {3.993519070830822*^9, 
  3.993519092870713*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"7911819a-f481-471d-b3d5-3b51d690327e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phichichipp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"bup", "[", "2", "]"}], ".", 
     RowBox[{"up", "[", "3", "]"}]}], "/", "kT"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.993429154983761*^9, 3.993429172484619*^9}, {
  3.993519076007904*^9, 3.993519079137299*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"ec9c1fce-fd8d-4db5-9a06-394a9952f0c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"phichichipp", "/", "phichichipp3"}], "//", "N"}], "//", "Chop"}],
   ";"}]], "Input",
 CellChangeTimes->{{3.993429212367303*^9, 3.993429217282021*^9}, {
  3.993519081109853*^9, 3.993519083517275*^9}, {3.993519218041655*^9, 
  3.993519219603079*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"cc627a48-5c27-4e69-97a8-dc73cc8c0843"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tchichippm", "=", 
   RowBox[{"2", 
    RowBox[{
     RowBox[{"v\[Epsilon]", "[", 
      RowBox[{"P", ",", "1"}], "]"}], ".", 
     RowBox[{"vk", "[", "2", "]"}]}], "*", "Jchichippm"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9934294584131413`*^9, 3.9934294943076878`*^9}, 
   3.993429611969636*^9, {3.9934296978815823`*^9, 3.993429728581224*^9}, {
   3.993429780173273*^9, 3.993429803959655*^9}, {3.993519100568239*^9, 
   3.993519101713134*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"afc8da70-71fb-480b-bb73-0b74ebce72e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tchichippm3", "=", 
   RowBox[{"I", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"abBB", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"abBB", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "/", 
       RowBox[{
        RowBox[{"abBB", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "^", "2"}]}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ek", "[", "1", "]"}], "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ek", "[", "2", "]"}], "+", 
           RowBox[{"Ek", "[", "3", "]"}]}], ")"}]}], ")"}], "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"kT", " ", 
        RowBox[{
         RowBox[{"Ek", "[", "1", "]"}], "^", "2"}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9934297820240107`*^9, 3.993429825272929*^9}, {
  3.993430128323597*^9, 3.993430132368491*^9}, {3.993519103870933*^9, 
  3.9935191045025177`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"3e75e740-013f-4c4a-9a34-356793f6b907"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tchichippm", "/", "Tchichippm3"}], "//", "N"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.993519112443924*^9, 3.993519118753661*^9}, {
  3.9935192216573343`*^9, 3.993519223059884*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"ea49226e-4eeb-4c2d-8b25-dcfbee64b7e9"],

Cell[BoxData["0.9999999999999987`"], "Output",
 CellChangeTimes->{3.993519241221162*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"faebb6d6-0956-4a72-b9a2-89e33f055be1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tpsipsippm", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v\[Epsilon]", "[", 
          RowBox[{"M", ",", "3"}], "]"}], ".", 
         RowBox[{"vk", "[", "1", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v\[Epsilon]", "[", 
          RowBox[{"P", ",", "2"}], "]"}], ".", 
         RowBox[{"v\[Epsilon]", "[", 
          RowBox[{"P", ",", "1"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v\[Epsilon]", "[", 
          RowBox[{"P", ",", "2"}], "]"}], ".", 
         RowBox[{"v\[Epsilon]", "[", 
          RowBox[{"M", ",", "3"}], "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"vk", "[", "2", "]"}], "-", 
           RowBox[{"vk", "[", "3", "]"}]}], ")"}], ".", 
         RowBox[{"v\[Epsilon]", "[", 
          RowBox[{"P", ",", "1"}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v\[Epsilon]", "[", 
          RowBox[{"P", ",", "2"}], "]"}], ".", 
         RowBox[{"vk", "[", "1", "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v\[Epsilon]", "[", 
          RowBox[{"M", ",", "3"}], "]"}], ".", 
         RowBox[{"v\[Epsilon]", "[", 
          RowBox[{"P", ",", "1"}], "]"}]}], ")"}]}]}], ")"}], "*", 
    "Jchichippm"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.993430100877942*^9, 3.993430223358218*^9}, {
  3.993519121768409*^9, 3.993519123091033*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"dd75c907-167c-4203-b7af-72b9753c86e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tpsipsippm3", "=", 
   RowBox[{"I", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"abBB", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "^", "5"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"abBB", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
        RowBox[{"abBB", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}], ")"}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"kT", "-", 
           RowBox[{"2", " ", 
            RowBox[{"Ek", "[", "1", "]"}]}]}], ")"}], "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"kT", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Ek", "[", "3", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"kT", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Ek", "[", "2", "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"8", " ", "kT", " ", 
        RowBox[{
         RowBox[{"Ek", "[", "1", "]"}], "^", "2"}], " ", 
        RowBox[{"Ek", "[", "2", "]"}], " ", 
        RowBox[{"Ek", "[", "3", "]"}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.993430228395575*^9, 3.99343022991332*^9}, {
  3.993430265458095*^9, 3.993430278980335*^9}, {3.993519126396093*^9, 
  3.9935191391906443`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"34359321-2cf7-4cd9-8499-2472312ab7c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tpsipsippm", "/", "Tpsipsippm3"}], "//", "N"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.9934302954409122`*^9, 3.993430295761861*^9}, {
  3.993519131658791*^9, 3.993519133885126*^9}, {3.993519225544257*^9, 
  3.993519254355426*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"3e12f012-a374-4087-9562-6fe5fea7eac9"],

Cell[BoxData["1.0000000000008133`"], "Output",
 CellChangeTimes->{
  3.993430296483944*^9, {3.993519242167387*^9, 3.993519255348085*^9}},
 CellLabel->
  "Out[111]=",ExpressionUUID->"52187eca-48b7-4f24-a777-2a0ea51cbbef"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"LinkSnooper",
WindowSize->{Full, Full},
WindowMargins->{{331, Automatic}, {Automatic, 50}},
Magnification:>1.25 Inherited,
FrontEndVersion->"13.2 \:95dc\:65bc  Mac OS X ARM (64-bit) \
(2022\:5e7411\:670818\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4a4ffc9d-9ffa-4bfe-834c-1ec365e7c9d3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 252, 4, 123, "Title",ExpressionUUID->"9d463e64-ae0d-47c4-9f97-77e51444bbe4"],
Cell[CellGroupData[{
Cell[857, 30, 156, 3, 84, "Section",ExpressionUUID->"069dfe57-2b14-4e47-86cc-602b731f268d"],
Cell[1016, 35, 2175, 69, 248, "Input",ExpressionUUID->"56967d16-51b2-4d9c-991c-5a57179d95cb"],
Cell[3194, 106, 855, 22, 128, "Input",ExpressionUUID->"e63778be-90d2-4c1a-b70d-edd760578aad"],
Cell[4052, 130, 760, 18, 83, "Input",ExpressionUUID->"ca8e8c75-e722-4032-8b93-4bcb6b176a48"],
Cell[4815, 150, 3087, 82, 125, "Input",ExpressionUUID->"d73df285-8f8a-4b11-a900-32f3300dc170"],
Cell[7905, 234, 520, 12, 64, "Input",ExpressionUUID->"991ebc4d-5b5a-46a7-ad9a-c2248891d0bd"],
Cell[8428, 248, 1811, 52, 168, "Input",ExpressionUUID->"b06e5542-cd53-4c94-bfcf-e8d53b56ae1e"],
Cell[10242, 302, 1707, 49, 125, "Input",ExpressionUUID->"64aeae6f-ae80-4e58-901e-388de24fed35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11986, 356, 166, 3, 84, "Section",ExpressionUUID->"6168b984-60e4-4d86-aaaa-b8ba93d09434"],
Cell[12155, 361, 3174, 98, 480, "Input",ExpressionUUID->"54f21ff5-1a7a-4b8e-96fa-bbd581339098"],
Cell[CellGroupData[{
Cell[15354, 463, 564, 14, 54, "Input",ExpressionUUID->"2201ab76-5390-4646-9301-73ca8927626a"],
Cell[15921, 479, 2868, 80, 105, "Output",ExpressionUUID->"d5afd4d5-91ec-4fbe-922b-7c33f9f58bbf"]
}, Open  ]],
Cell[18804, 562, 935, 25, 99, "Input",ExpressionUUID->"c036fdcd-6205-471a-92c9-c1f90da9266e"],
Cell[19742, 589, 879, 24, 99, "Input",ExpressionUUID->"afbdaa16-f92e-4b06-a9bf-7bf1867baa11"],
Cell[CellGroupData[{
Cell[20646, 617, 156, 3, 67, "Subsection",ExpressionUUID->"66227030-ec17-4e71-8261-e090ceccdf88"],
Cell[20805, 622, 519, 14, 61, "Input",ExpressionUUID->"938af2f4-c6f3-44fc-8f71-872bad1b0cf0"],
Cell[CellGroupData[{
Cell[21349, 640, 540, 12, 80, "Input",ExpressionUUID->"5dfbc4b5-e615-4e48-b670-a6afcf20ec4d"],
Cell[21892, 654, 436, 7, 42, "Output",ExpressionUUID->"ab11a522-c562-4337-9be9-77f59cc15a96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22365, 666, 484, 12, 54, "Input",ExpressionUUID->"c0e89ceb-666f-405c-b472-2702d131d8b1"],
Cell[22852, 680, 455, 11, 46, "Output",ExpressionUUID->"ddf05520-e57d-4ad1-8c47-7905874e73c2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23356, 697, 156, 3, 67, "Subsection",ExpressionUUID->"cb15933c-a601-45bb-8e89-74900ba330b1"],
Cell[CellGroupData[{
Cell[23537, 704, 252, 4, 37, "Input",ExpressionUUID->"36d7ad4e-894d-4e54-b190-8fa97d59be59"],
Cell[23792, 710, 661, 19, 75, "Output",ExpressionUUID->"ac54c5d8-4bd7-4cf0-a22c-05c3f0324cba"]
}, Open  ]],
Cell[24468, 732, 519, 14, 61, "Input",ExpressionUUID->"74e61316-8fa0-4768-a7df-f6e972988924"],
Cell[CellGroupData[{
Cell[25012, 750, 510, 10, 54, "Input",ExpressionUUID->"e3acc32f-130a-42d7-a385-9f9bb5a55004"],
Cell[25525, 762, 436, 7, 42, "Output",ExpressionUUID->"a6b0f486-3a84-418b-b9a3-ce612d3c5a30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25998, 774, 580, 15, 54, "Input",ExpressionUUID->"0c12bdf7-7c8a-4662-b2f2-2f2b33418f41"],
Cell[26581, 791, 434, 10, 46, "Output",ExpressionUUID->"2b9d953a-b011-4534-b7cc-b0f79c3d7b4f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27064, 807, 207, 4, 67, "Subsection",ExpressionUUID->"f869220b-9cb7-4e05-8134-dd818a6ea70c"],
Cell[27274, 813, 570, 15, 61, "Input",ExpressionUUID->"bca97c0d-2bd6-4c8d-a2c3-63ca49290eaf"],
Cell[CellGroupData[{
Cell[27869, 832, 564, 12, 54, "Input",ExpressionUUID->"cd962a00-8afa-45a2-ab46-b3081a58f77f"],
Cell[28436, 846, 438, 7, 42, "Output",ExpressionUUID->"c36884d3-ed58-4891-9b29-5599b960b9b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28911, 858, 693, 16, 54, "Input",ExpressionUUID->"8ea24116-f6af-422d-9c98-b0f8ca4e8ee4"],
Cell[29607, 876, 535, 12, 46, "Output",ExpressionUUID->"b740ae74-8bd0-4adc-a5d5-83ccf03d0660"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30191, 894, 257, 4, 67, "Subsection",ExpressionUUID->"78f97c04-c986-40ba-aed4-e9eb2bce96ff"],
Cell[30451, 900, 621, 16, 61, "Input",ExpressionUUID->"79e022ff-da6e-4e49-8a42-8c4770c96937"],
Cell[CellGroupData[{
Cell[31097, 920, 610, 12, 54, "Input",ExpressionUUID->"7330904b-35c7-4b24-a30b-b124e2c12ddb"],
Cell[31710, 934, 508, 8, 42, "Output",ExpressionUUID->"7a1bbe4b-e2d5-4880-80ee-f8d30ae7add7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32255, 947, 716, 17, 54, "Input",ExpressionUUID->"9a0867f0-d7b9-4c43-a092-4f985269ab66"],
Cell[32974, 966, 610, 13, 46, "Output",ExpressionUUID->"ada46504-040d-4c24-88a7-387ba0de3de7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33645, 986, 201, 4, 84, "Section",ExpressionUUID->"acbe8613-fa31-4fb5-8c85-c27eb24a3435"],
Cell[33849, 992, 898, 25, 54, "Input",ExpressionUUID->"b0630f96-0bb7-4efc-a260-ded5e8570027"],
Cell[34750, 1019, 741, 18, 54, "Input",ExpressionUUID->"5d25cd38-d6a4-4c91-9f37-f17977172831"],
Cell[CellGroupData[{
Cell[35516, 1041, 370, 9, 54, "Input",ExpressionUUID->"f9f418e3-0237-4889-b89f-e860ebf0d8e5"],
Cell[35889, 1052, 248, 4, 42, "Output",ExpressionUUID->"7fa3c04f-4fe1-47db-9f43-ff7b353e1a88"]
}, Open  ]],
Cell[36152, 1059, 443, 11, 54, "Input",ExpressionUUID->"7911819a-f481-471d-b3d5-3b51d690327e"],
Cell[36598, 1072, 390, 10, 37, "Input",ExpressionUUID->"ec9c1fce-fd8d-4db5-9a06-394a9952f0c5"],
Cell[36991, 1084, 392, 10, 54, "Input",ExpressionUUID->"cc627a48-5c27-4e69-97a8-dc73cc8c0843"],
Cell[37386, 1096, 566, 13, 37, "Input",ExpressionUUID->"afc8da70-71fb-480b-bb73-0b74ebce72e3"],
Cell[37955, 1111, 1124, 34, 54, "Input",ExpressionUUID->"3e75e740-013f-4c4a-9a34-356793f6b907"],
Cell[CellGroupData[{
Cell[39104, 1149, 323, 8, 54, "Input",ExpressionUUID->"ea49226e-4eeb-4c2d-8b25-dcfbee64b7e9"],
Cell[39430, 1159, 171, 3, 42, "Output",ExpressionUUID->"faebb6d6-0956-4a72-b9a2-89e33f055be1"]
}, Open  ]],
Cell[39616, 1165, 1699, 49, 64, "Input",ExpressionUUID->"dd75c907-167c-4203-b7af-72b9753c86e3"],
Cell[41318, 1216, 1479, 43, 54, "Input",ExpressionUUID->"34359321-2cf7-4cd9-8499-2472312ab7c3"],
Cell[CellGroupData[{
Cell[42822, 1263, 372, 9, 54, "Input",ExpressionUUID->"3e12f012-a374-4087-9562-6fe5fea7eac9"],
Cell[43197, 1274, 220, 4, 42, "Output",ExpressionUUID->"52187eca-48b7-4f24-a777-2a0ea51cbbef"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> src/4pt_SPH.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     66262,       1821]
NotebookOptionsPosition[     57868,       1673]
NotebookOutlinePosition[     58346,       1692]
CellTagsIndexPosition[     58303,       1689]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["4pt SPH", "Title",
 CellChangeTimes->{{3.9760552358655148`*^9, 3.976055243489801*^9}, {
  3.993521878100162*^9, 
  3.993521896116892*^9}},ExpressionUUID->"9d463e64-ae0d-47c4-9f97-\
77e51444bbe4"],

Cell[CellGroupData[{

Cell["SPH in 3D", "Section",
 CellChangeTimes->{{3.9664871793945932`*^9, 
  3.966487192712501*^9}},ExpressionUUID->"069dfe57-2b14-4e47-86cc-\
602b731f268d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PauliD", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PauliD", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"I", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "I"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PauliD", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]metricD", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]metricU", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PauliU", "[", "i_", "]"}], ":=", 
   RowBox[{"\[Epsilon]metricU", ".", 
    RowBox[{"PauliD", "[", "i", "]"}], ".", 
    RowBox[{"Transpose", "[", "\[Epsilon]metricU", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PauliDU", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"PauliD", "[", "i", "]"}], ".", 
    RowBox[{"Transpose", "[", "\[Epsilon]metricU", "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.962360467095057*^9, 3.962360514734035*^9}, {
  3.962360595024537*^9, 3.962360637190941*^9}, {3.963191146775621*^9, 
  3.963191162419828*^9}, {3.963191308772594*^9, 3.963191356425251*^9}, {
  3.992749862431031*^9, 3.992749887847674*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"56967d16-51b2-4d9c-991c-5a57179d95cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"vk", "[", "1", "]"}], "=", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{"10", ",", "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vk", "[", "2", "]"}], "=", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{"10", ",", "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vk", "[", "3", "]"}], "=", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{"10", ",", "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vk", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"vk", "[", "1", "]"}]}], "-", 
    RowBox[{"vk", "[", "2", "]"}], "-", 
    RowBox[{"vk", "[", "3", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.964016777112797*^9, 3.964016795553831*^9}, {
  3.984571567195366*^9, 3.984571595749683*^9}, {3.984572451663147*^9, 
  3.9845724550688334`*^9}, {3.9935192836929207`*^9, 3.993519284106778*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e63778be-90d2-4c1a-b70d-edd760578aad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ek", "[", "i_", "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"vk", "[", "i", "]"}], ".", 
     RowBox[{"vk", "[", "i", "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.963190914906507*^9, 3.9631909167787333`*^9}, {
  3.963190995667696*^9, 3.963191028595477*^9}, {3.984571548126275*^9, 
  3.9845715519643717`*^9}, {3.984572420126556*^9, 3.984572422591324*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"ca8e8c75-e722-4032-8b93-4bcb6b176a48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kT", "=", " ", 
   RowBox[{
    RowBox[{"Ek", "[", "1", "]"}], "+", 
    RowBox[{"Ek", "[", "2", "]"}], "+", 
    RowBox[{"Ek", "[", "3", "]"}], "+", 
    RowBox[{"Ek", "[", "4", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.966487504628727*^9, 3.966487568386794*^9}, {
  3.993519365912815*^9, 3.993519366560763*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"d765a9dd-9819-4087-9b3a-3d4e8dec4c3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vs", "=", 
   RowBox[{
    RowBox[{"vk", "[", "3", "]"}], "+", 
    RowBox[{"vk", "[", "4", "]"}]}]}], ";", " ", 
  RowBox[{"vt", "=", " ", 
   RowBox[{
    RowBox[{"vk", "[", "1", "]"}], "+", 
    RowBox[{"vk", "[", "4", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.966570658207468*^9, 3.966570676537909*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"9e1ce478-5685-4b9a-a453-82c6144f6f2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Es", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"vs", ".", "vs"}], "]"}]}], ";", 
  RowBox[{"Et", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"vt", ".", "vt"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9665706062938347`*^9, 3.9665706840394993`*^9}, {
  3.96657071665467*^9, 3.966570727800885*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"67b0531e-034b-4960-87dc-7cfec82ed10e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E12S", "=", 
   RowBox[{
    RowBox[{"Ek", "[", "1", "]"}], "+", 
    RowBox[{"Ek", "[", "2", "]"}], "+", "Es"}]}], ";", 
  RowBox[{"E34S", "=", 
   RowBox[{
    RowBox[{"Ek", "[", "3", "]"}], "+", 
    RowBox[{"Ek", "[", "4", "]"}], "+", "Es"}]}], ";", 
  RowBox[{"E32T", "=", 
   RowBox[{
    RowBox[{"Ek", "[", "3", "]"}], "+", 
    RowBox[{"Ek", "[", "2", "]"}], "+", "Et"}]}], ";", 
  RowBox[{"E14T", "=", 
   RowBox[{
    RowBox[{"Ek", "[", "1", "]"}], "+", 
    RowBox[{"Ek", "[", "4", "]"}], "+", "Et"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.966570731233138*^9, 3.9665707895087957`*^9}, {
  3.966571189651341*^9, 3.966571189899849*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"8a0ad4d0-2d2c-481e-bd52-3b3b958952d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Lambda]_", 
     RowBox[{"{", 
      RowBox[{"i", ",", "a"}], "}"}]}], ",", " ", 
    RowBox[{"b\[Lambda]_", 
     RowBox[{"{", 
      RowBox[{"i", ",", "a"}], "}"}]}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "all", " ", "the", " ", "D", " ", 
     "representation"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]", "[", "i_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vk", "[", "i", "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "+", 
         RowBox[{"Ek", "[", "i", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"vk", "[", "i", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-", 
          RowBox[{"I", " ", 
           RowBox[{
            RowBox[{"vk", "[", "i", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vk", "[", "i", "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "+", 
          RowBox[{"Ek", "[", "i", "]"}]}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"b\[Lambda]", "[", "i_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"vk", "[", "i", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"I", " ", 
           RowBox[{
            RowBox[{"vk", "[", "i", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vk", "[", "i", "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "+", 
          RowBox[{"Ek", "[", "i", "]"}]}], "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vk", "[", "i", "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "+", 
          RowBox[{"Ek", "[", "i", "]"}]}], "]"}]}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9623659133519163`*^9, 3.962365917398938*^9}, {
   3.96236598339817*^9, 3.9623659866541243`*^9}, {3.962366103713871*^9, 
   3.962366251396079*^9}, {3.962366429173626*^9, 3.962366464332366*^9}, {
   3.9623664970482903`*^9, 3.962366566423449*^9}, {3.9623666400595922`*^9, 
   3.962366669084395*^9}, 3.962366924422668*^9, {3.962367119058362*^9, 
   3.962367127114449*^9}, 3.962708909502261*^9, {3.963190535953514*^9, 
   3.963190733541657*^9}, 3.963191047554118*^9, {3.963191079356023*^9, 
   3.963191110268223*^9}, {3.966488229261902*^9, 3.966488263819948*^9}, {
   3.9760553106849213`*^9, 3.9760553225588818`*^9}, {3.9845715275832853`*^9, 
   3.984571533093912*^9}, 3.984571563563656*^9, {3.992837280311543*^9, 
   3.992837295886801*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"d73df285-8f8a-4b11-a900-32f3300dc170"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]U", "[", "i_", "]"}], ":=", 
   RowBox[{"\[Epsilon]metricU", ".", 
    RowBox[{"\[Lambda]", "[", "i", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b\[Lambda]U", "[", "i_", "]"}], ":=", 
   RowBox[{"\[Epsilon]metricU", ".", 
    RowBox[{"b\[Lambda]", "[", "i", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.992837310884747*^9, 3.992837359583449*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"991ebc4d-5b5a-46a7-ad9a-c2248891d0bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"<", "ij", ">"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ab", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", " ", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "i", "]"}], ".", "\[Epsilon]metricU", ".", 
        RowBox[{"\[Lambda]", "[", "j", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"<", 
     RowBox[{
      RowBox[{"i", "\\", "bar"}], 
      RowBox[{"{", "j", "}"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"abB", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", " ", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "i", "]"}], ".", "\[Epsilon]metricU", ".", 
        RowBox[{"b\[Lambda]", "[", "j", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"<", 
     RowBox[{
      RowBox[{"\\", "bar"}], 
      RowBox[{
       RowBox[{"{", "i", "}"}], "\\", "bar"}], 
      RowBox[{"{", "j", "}"}]}], ">"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"abBB", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b\[Lambda]", "[", "i", "]"}], ".", "\[Epsilon]metricU", ".", 
        
        RowBox[{"b\[Lambda]", "[", "j", "]"}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9631919465145817`*^9, 3.963191954268911*^9}, {
  3.963191998591546*^9, 3.9631920124370003`*^9}, {3.963192204558021*^9, 
  3.963192238862289*^9}, {3.963192281328377*^9, 3.963192346593424*^9}, {
  3.9664062959556313`*^9, 3.966406336671156*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"b06e5542-cd53-4c94-bfcf-e8d53b56ae1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"polarization", " ", "vector"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"v\[Epsilon]", "[", 
      RowBox[{"M", ",", "i_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "[", "i", "]"}], ".", 
           RowBox[{"PauliU", "[", "j", "]"}], ".", 
           RowBox[{"\[Lambda]", "[", "i", "]"}]}], "/", 
          RowBox[{"abB", "[", 
           RowBox[{"i", ",", "i"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v\[Epsilon]", "[", 
      RowBox[{"P", ",", "i_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"b\[Lambda]", "[", "i", "]"}], ".", 
           RowBox[{"PauliU", "[", "j", "]"}], ".", 
           RowBox[{"b\[Lambda]", "[", "i", "]"}]}], "/", 
          RowBox[{"abB", "[", 
           RowBox[{"i", ",", "i"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "//", 
      "Simplify"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.966406350144953*^9, 3.966406358863228*^9}, {
  3.993424632416287*^9, 3.993424635011981*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"64aeae6f-ae80-4e58-901e-388de24fed35"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4D spinor embedding", "Section",
 CellChangeTimes->{{3.992749665118126*^9, 
  3.9927496721952047`*^9}},ExpressionUUID->"6168b984-60e4-4d86-aaaa-\
b8ba93d09434"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"id2", "=", 
    RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";", 
   RowBox[{"id4", "=", 
    RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";", 
   RowBox[{"zero2", "=", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Metric", " ", 
    RowBox[{"signature", ":", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "1"}]}], ")"}]}]}], "*)"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma", "[", "0", "]"}], "=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], " ", "id2"}], ",", "zero2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"zero2", ",", 
         RowBox[{"I", " ", "id2"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{"i_Integer", "/;", 
      RowBox[{"1", "<=", "i", "<=", "3"}]}], "]"}], ":=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"zero2", ",", 
         RowBox[{"PauliDU", "[", "i", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PauliDU", "[", "i", "]"}], ",", "zero2"}], "}"}]}], "}"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"gamma5", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"zero2", ",", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "id2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", " ", "id2"}], ",", "zero2"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Slash4", "[", "vec_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"vec", "[", 
       RowBox[{"[", "i", "]"}], "]"}], 
      RowBox[{"gamma", "[", "i", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Slash3", "[", "vec_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"vec", "[", 
       RowBox[{"[", "i", "]"}], "]"}], 
      RowBox[{"PauliDU", "[", "i", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.992749667764002*^9, 3.992749667771731*^9}, {
  3.992749897563542*^9, 3.9927498991988297`*^9}, {3.992837522328965*^9, 
  3.992837526212232*^9}, {3.992837575037189*^9, 3.992837664627739*^9}, {
  3.993423863752384*^9, 3.993423874450013*^9}, {3.993423907313717*^9, 
  3.9934239182493753`*^9}, {3.9935193061102552`*^9, 3.993519318308413*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"54f21ff5-1a7a-4b8e-96fa-bbd581339098"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"gamma", "[", "0", "]"}], "//", "MatrixForm"}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", "1", "]"}], "//", "MatrixForm"}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", "2", "]"}], "//", "MatrixForm"}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", "3", "]"}], "//", "MatrixForm"}]}], "}"}]], "Input",\

 CellChangeTimes->{{3.9927496799531612`*^9, 3.9927496849856253`*^9}, {
  3.992749907062302*^9, 3.992749941918188*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"2201ab76-5390-4646-9301-73ca8927626a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0"},
       {"0", "0", "\[ImaginaryI]", "0"},
       {"0", "0", "0", "\[ImaginaryI]"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "1"},
       {"0", "0", "1", "0"},
       {"0", "1", "0", "0"},
       {"1", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "\[ImaginaryI]"},
       {"0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0"},
       {"0", "\[ImaginaryI]", "0", "0"},
       {
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"1", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.9927496823487473`*^9, 3.992749685405993*^9}, {
   3.99274992085702*^9, 3.992749942560586*^9}, 3.993521521773569*^9, 
   3.993521680591311*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"db175fbc-6eae-4cc7-a362-62b4de86088d"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"bchi4p", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "~", "Join", "~", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b\[Lambda]U", "[", "i", "]"}], "*", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bchi4m", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "~", "Join", "~", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Lambda]U", "[", "i", "]"}], "*", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.992837184817195*^9, 3.992837232428855*^9}, {
  3.99283737899446*^9, 3.992837385547605*^9}, {3.992837440772874*^9, 
  3.992837449952594*^9}, {3.9929254975291033`*^9, 3.9929255126552267`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"c036fdcd-6205-471a-92c9-c1f90da9266e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"chi4p", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b\[Lambda]", "[", "i", "]"}], "*", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "~", "Join", "~", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chi4m", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Lambda]", "[", "i", "]"}], "*", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "~", "Join", "~", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.992837402369223*^9, 3.992837420519678*^9}, {
  3.992837454495953*^9, 3.992837455201532*^9}, {3.992925514825645*^9, 
  3.992925524634459*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"afbdaa16-f92e-4b06-a9bf-7bf1867baa11"],

Cell[CellGroupData[{

Cell["chi4 +", "Subsection",
 CellChangeTimes->{{3.9928379013070717`*^9, 
  3.992837925370644*^9}},ExpressionUUID->"66227030-ec17-4e71-8261-\
e090ceccdf88"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"up", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"id4", "-", 
      FractionBox[
       RowBox[{"I", " ", 
        RowBox[{"Slash4", "[", 
         RowBox[{"vk", "[", "i", "]"}], "]"}]}], 
       RowBox[{"Ek", "[", "i", "]"}]]}], ")"}], ".", 
    RowBox[{"chi4p", "[", "i", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.992837952052253*^9, 3.9928379724205847`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"938af2f4-c6f3-44fc-8f71-872bad1b0cf0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1p", "=", 
   RowBox[{"up", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"id4", "-", "gamma5"}], ")"}], ".", "u1p"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9928375137954397`*^9, 3.992837563905917*^9}, {
  3.992837681710095*^9, 3.992837750262218*^9}, {3.9928379795642967`*^9, 
  3.992837983358124*^9}, {3.992925905445636*^9, 3.992925906094036*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"5dfbc4b5-e615-4e48-b670-a6afcf20ec4d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.992837737554021*^9, 3.9928377507562637`*^9}, 
   3.992837983739341*^9, 3.9929255388638163`*^9, {3.992925900913824*^9, 
   3.992925906664014*^9}, 3.993521522894956*^9, 3.993521681041524*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"eece287f-c67d-4b49-88d4-eba26fa17c9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"u1p", "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"b\[Lambda]", "[", "1", "]"}], "~", "Join", "~", 
     RowBox[{"(", 
      RowBox[{"I", " ", 
       RowBox[{"b\[Lambda]", "[", "1", "]"}]}], ")"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.992837797827249*^9, 3.9928378762218323`*^9}, {
  3.993519330745541*^9, 3.9935193314730577`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"c0e89ceb-666f-405c-b472-2702d131d8b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.992837844780799*^9, 3.992837877145541*^9}, 
   3.992837987434821*^9, 3.9929255389183197`*^9, 3.992925910333*^9, 
   3.993521523562581*^9, 3.9935216824749107`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"d9518ae9-645d-42db-9d49-49b88dfbae3a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["chi4 -", "Subsection",
 CellChangeTimes->{{3.9928379013070717`*^9, 
  3.992837930752499*^9}},ExpressionUUID->"cb15933c-a601-45bb-8e89-\
74900ba330b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chi4m", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.992837510638207*^9, 3.992837510910398*^9}, {
  3.992837933594634*^9, 3.992837938446094*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"36d7ad4e-894d-4e54-b190-8fa97d59be59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SqrtBox["43"]}], ")"}]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SqrtBox[
     FractionBox["2", 
      RowBox[{"3", "+", 
       SqrtBox["43"]}]]]}], ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9928375119186563`*^9, 3.992837938915937*^9, 
  3.9929255389571867`*^9, 3.993521523875648*^9, 3.993521682976239*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"bd1330bd-c1af-4b22-ac38-951b1656f5c5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"um", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"id4", "-", 
      FractionBox[
       RowBox[{"I", " ", 
        RowBox[{"Slash4", "[", 
         RowBox[{"vk", "[", "i", "]"}], "]"}]}], 
       RowBox[{"Ek", "[", "i", "]"}]]}], ")"}], ".", 
    RowBox[{"chi4m", "[", "i", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9928379994924097`*^9, 3.992838002235135*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"74e61316-8fa0-4768-a7df-f6e972988924"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"id4", "+", "gamma5"}], ")"}], ".", 
   RowBox[{"um", "[", "1", "]"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9928375137954397`*^9, 3.992837563905917*^9}, {
  3.992837681710095*^9, 3.992837750262218*^9}, {3.992837941442954*^9, 
  3.992837943966807*^9}, {3.992838007276168*^9, 3.992838017751484*^9}, {
  3.992925933247373*^9, 3.992925934168086*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"e3acc32f-130a-42d7-a385-9f9bb5a55004"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.992837737554021*^9, 3.9928377507562637`*^9}, {
   3.9928380143250523`*^9, 3.992838018229661*^9}, 3.992925539014641*^9, 
   3.9929259347616673`*^9, 3.9935215246585827`*^9, 3.993521683140695*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"a566222d-ce8b-4e9d-96ef-e243ea28fadf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"um", "[", "1", "]"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", "1", "]"}], "~", "Join", "~", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"\[Lambda]", "[", "1", "]"}]}], ")"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.992837797827249*^9, 3.9928378762218323`*^9}, {
  3.992838021506858*^9, 3.992838030122095*^9}, {3.993519335129306*^9, 
  3.99351933579885*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"0c12bdf7-7c8a-4662-b2f2-2f2b33418f41"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.992837844780799*^9, 3.992837877145541*^9}, 
   3.9928380307014923`*^9, 3.992925539040927*^9, 3.993521524984158*^9, 
   3.993521683237084*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"d09bf271-d608-43a1-aa2b-0af8155bfaff"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["bchi4 +", "Subsection",
 CellChangeTimes->{{3.9928379013070717`*^9, 3.992837930752499*^9}, {
  3.9928380492177763`*^9, 
  3.99283805160012*^9}},ExpressionUUID->"f869220b-9cb7-4e05-8134-\
dd818a6ea70c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bup", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"bchi4p", "[", "i", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{"id4", "+", 
      FractionBox[
       RowBox[{"I", " ", 
        RowBox[{"Slash4", "[", 
         RowBox[{"vk", "[", "i", "]"}], "]"}]}], 
       RowBox[{"Ek", "[", "i", "]"}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9928379994924097`*^9, 3.992838002235135*^9}, {
  3.992838058968535*^9, 3.992838078817616*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"bca97c0d-2bd6-4c8d-a2c3-63ca49290eaf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bup", "[", "1", "]"}], ".", 
   RowBox[{"(", 
    RowBox[{"id4", "-", "gamma5"}], ")"}]}], "//", "FullSimplify"}]], "Input",\

 CellChangeTimes->{{3.9928375137954397`*^9, 3.992837563905917*^9}, {
  3.992837681710095*^9, 3.992837750262218*^9}, {3.992837941442954*^9, 
  3.992837943966807*^9}, {3.992838007276168*^9, 3.992838017751484*^9}, {
  3.992838088695113*^9, 3.992838098165598*^9}, {3.993519338705464*^9, 
  3.993519339415778*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"cd962a00-8afa-45a2-ab46-b3081a58f77f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.992837737554021*^9, 3.9928377507562637`*^9}, {
   3.9928380143250523`*^9, 3.992838018229661*^9}, {3.992838095050901*^9, 
   3.9928380986326647`*^9}, 3.993521525770369*^9, 3.99352168342673*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"b04f0ef1-07bd-4c3a-b894-bd50f2b42b32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bup", "[", "1", "]"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", " ", 
       RowBox[{"b\[Lambda]U", "[", "1", "]"}]}], ")"}], "~", "Join", "~", 
     RowBox[{"(", " ", 
      RowBox[{"b\[Lambda]U", "[", "1", "]"}], ")"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.992837797827249*^9, 3.9928378762218323`*^9}, {
  3.992838021506858*^9, 3.992838030122095*^9}, {3.992838103725883*^9, 
  3.9928381283215427`*^9}, {3.9928382863445787`*^9, 3.992838302655349*^9}, {
  3.99351934208781*^9, 3.993519342779723*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"8ea24116-f6af-422d-9c98-b0f8ca4e8ee4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.992837844780799*^9, 3.992837877145541*^9}, 
   3.9928380307014923`*^9, {3.9928381249578342`*^9, 3.992838128770172*^9}, 
   3.992838167889494*^9, {3.9928382870718603`*^9, 3.992838303153211*^9}, 
   3.993521526081298*^9, 3.9935216835367413`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"bbc931fd-786f-40bd-a8ca-467836de35b9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["bchi4 -", "Subsection",
 CellChangeTimes->{{3.9928379013070717`*^9, 3.992837930752499*^9}, {
  3.9928380492177763`*^9, 3.99283805160012*^9}, {3.9928383109585257`*^9, 
  3.9928383112089148`*^9}},ExpressionUUID->"78f97c04-c986-40ba-aed4-\
e9eb2bce96ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bum", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"bchi4m", "[", "i", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{"id4", "+", 
      FractionBox[
       RowBox[{"I", " ", 
        RowBox[{"Slash4", "[", 
         RowBox[{"vk", "[", "i", "]"}], "]"}]}], 
       RowBox[{"Ek", "[", "i", "]"}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9928379994924097`*^9, 3.992838002235135*^9}, {
  3.992838058968535*^9, 3.992838078817616*^9}, {3.992838316680169*^9, 
  3.9928383214013166`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"79e022ff-da6e-4e49-8a42-8c4770c96937"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bum", "[", "1", "]"}], ".", 
   RowBox[{"(", 
    RowBox[{"id4", "+", "gamma5"}], ")"}]}], "//", "FullSimplify"}]], "Input",\

 CellChangeTimes->{{3.9928375137954397`*^9, 3.992837563905917*^9}, {
  3.992837681710095*^9, 3.992837750262218*^9}, {3.992837941442954*^9, 
  3.992837943966807*^9}, {3.992838007276168*^9, 3.992838017751484*^9}, {
  3.992838088695113*^9, 3.992838098165598*^9}, {3.992838324435463*^9, 
  3.9928383246724997`*^9}, {3.992925940433483*^9, 3.992925970878854*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"7330904b-35c7-4b24-a30b-b124e2c12ddb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.992837737554021*^9, 3.9928377507562637`*^9}, {
   3.9928380143250523`*^9, 3.992838018229661*^9}, {3.992838095050901*^9, 
   3.9928380986326647`*^9}, 3.992838335142365*^9, {3.992925941913705*^9, 
   3.992925971880286*^9}, 3.993521526855812*^9, 3.993521683642692*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"03ba45e8-e9b2-4961-af92-fb27020102f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bum", "[", "1", "]"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"\[Lambda]U", "[", "1", "]"}]}], ")"}], "~", "Join", "~", 
     RowBox[{"(", " ", 
      RowBox[{"\[Lambda]U", "[", "1", "]"}], ")"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.992837797827249*^9, 3.9928378762218323`*^9}, {
  3.992838021506858*^9, 3.992838030122095*^9}, {3.992838103725883*^9, 
  3.9928381283215427`*^9}, {3.9928382863445787`*^9, 3.9928383549686317`*^9}, {
  3.993519346062524*^9, 3.993519346721252*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"9a0867f0-d7b9-4c43-a092-4f985269ab66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.992837844780799*^9, 3.992837877145541*^9}, 
   3.9928380307014923`*^9, {3.9928381249578342`*^9, 3.992838128770172*^9}, 
   3.992838167889494*^9, {3.9928382870718603`*^9, 3.992838303153211*^9}, {
   3.992838335197044*^9, 3.992838355432764*^9}, 3.992925947362895*^9, 
   3.993521527169458*^9, 3.993521683853109*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"cfdf4371-4eb8-4d1d-8533-3595fcb22efa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["O chi^- O chi^+", "Section",
 CellChangeTimes->{{3.9760555842371283`*^9, 3.9760555910070257`*^9}, {
  3.976055785426361*^9, 3.976055820553014*^9}, {3.993521719813943*^9, 
  3.993521721516061*^9}},ExpressionUUID->"d956e1bb-a2fb-4797-9ceb-\
0aef458a7e21"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OchiOchi1mp", "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        RowBox[{"ab", "[", 
         RowBox[{"2", ",", "3"}], "]"}], 
        RowBox[{"abBB", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], 
       RowBox[{"kT", " ", "E12S", " ", "E34S"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"E34S", " ", 
         RowBox[{"abB", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"2", ",", "3"}], "]"}], 
         RowBox[{"abBB", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}]}], 
       RowBox[{"Es", " ", "E12S", " ", "E34S"}]]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.971087208804572*^9, 3.971087298978126*^9}, {
   3.971088845087734*^9, 3.9710888572996607`*^9}, {3.971088905597672*^9, 
   3.971088915416944*^9}, {3.971088985831105*^9, 3.971089064021928*^9}, {
   3.971089105979883*^9, 3.9710891096691027`*^9}, {3.9710891693070097`*^9, 
   3.971089197862371*^9}, {3.993519632051517*^9, 3.993519632351915*^9}, {
   3.993521493733548*^9, 3.9935214943448772`*^9}, 3.993521582326943*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"eecd99e9-9193-4bf3-922b-6fbe62dda39c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"OchiOchiSmp4", "=", 
   RowBox[{
    RowBox[{"bum", "[", "2", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ek", "[", "3", "]"}], "+", 
            RowBox[{"Ek", "[", "4", "]"}]}], ")"}]}], 
         RowBox[{"gamma", "[", "0", "]"}]}], "+", 
        RowBox[{"Slash4", "[", 
         RowBox[{
          RowBox[{"vk", "[", "3", "]"}], "+", 
          RowBox[{"vk", "[", "4", "]"}]}], "]"}]}], 
       RowBox[{"kT", " ", "E12S", " ", "E34S"}]], "-", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{"id4", "-", 
          RowBox[{"I", " ", 
           RowBox[{"gamma", "[", "0", "]"}]}]}], "2"], ")"}], ".", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "Es"}], " ", 
            RowBox[{"gamma", "[", "0", "]"}]}], ")"}], "-", 
          RowBox[{"Slash4", "[", 
           RowBox[{
            RowBox[{"vk", "[", "3", "]"}], "+", 
            RowBox[{"vk", "[", "4", "]"}]}], "]"}]}], 
         RowBox[{"Es", " ", "E12S", " ", "E34S"}]], ")"}]}]}], ")"}], ".", 
    RowBox[{"up", "[", "4", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"%", "/", "OchiOchi1mp"}], "]"}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.992924545251824*^9, 3.992924557076106*^9}, {
   3.9929264174746733`*^9, 3.99292642914025*^9}, 3.9929264804854183`*^9, {
   3.992926545483467*^9, 3.9929267197848063`*^9}, {3.992926751825563*^9, 
   3.992926786703236*^9}, 3.9935196741185617`*^9, 3.9935216907519608`*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"4a7d5526-e43e-446a-89f0-043bffea6e0c"],

Cell[BoxData["0.9999999999999961`"], "Output",
 CellChangeTimes->{{3.992926764997018*^9, 3.9929267870433064`*^9}, 
   3.9935195498722963`*^9, 3.993519675062747*^9, 3.99352152868449*^9, {
   3.993521684011388*^9, 3.993521691642664*^9}},
 CellLabel->"Out[56]=",ExpressionUUID->"f7b7df9d-26e9-4979-935a-06195052633d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["O chi^+ O chi^+", "Section",
 CellChangeTimes->{{3.9760555842371283`*^9, 3.9760555910070257`*^9}, {
  3.976055785426361*^9, 3.976055820553014*^9}, {3.99351943648013*^9, 
  3.993519436861911*^9}},ExpressionUUID->"97c51c1f-fb60-4056-b713-\
8b50643cf34f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OchiOchiSpp", "=", 
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"Es", "+", 
          RowBox[{"Ek", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"abBB", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"abB", "[", 
         RowBox[{"3", ",", "2"}], "]"}], 
        RowBox[{"abBB", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"abBB", "[", 
         RowBox[{"2", ",", "3"}], "]"}], 
        RowBox[{"abB", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}]}], 
      RowBox[{"Es", " ", "E12S", " ", "E34S"}]], ")"}], "//", "N"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.97108697084739*^9, 3.97108713369681*^9}, {
   3.971087180237719*^9, 3.971087200188368*^9}, {3.9711351988855143`*^9, 
   3.971135211634742*^9}, {3.993519626015892*^9, 3.9935196267167997`*^9}, {
   3.993519811627098*^9, 3.993519876080286*^9}, {3.9935200528548193`*^9, 
   3.993520069209345*^9}, {3.993520154086399*^9, 3.9935201545441837`*^9}, {
   3.9935209267612343`*^9, 3.993520964109166*^9}, 3.993521759923421*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"75a2a6f0-2f32-497a-9d07-5635e6acb705"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OchiOchiSpp4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"bup", "[", "2", "]"}], ".", 
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{"I", " ", 
           RowBox[{"gamma", "[", "0", "]"}]}], "2"], ")"}], ".", 
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "Es"}], " ", 
             RowBox[{"gamma", "[", "0", "]"}]}], ")"}], "-", 
           RowBox[{"Slash4", "[", 
            RowBox[{
             RowBox[{"vk", "[", "3", "]"}], "+", 
             RowBox[{"vk", "[", "4", "]"}]}], "]"}]}], 
          RowBox[{"Es", " ", "E12S", " ", "E34S"}]], ")"}]}]}], ")"}], ".", 
     RowBox[{"up", "[", "4", "]"}]}], "//", "N"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.992924545251824*^9, 3.992924557076106*^9}, {
   3.9929264174746733`*^9, 3.99292642914025*^9}, 3.9929264804854183`*^9, {
   3.992926545483467*^9, 3.9929267197848063`*^9}, {3.992926751825563*^9, 
   3.992926786703236*^9}, {3.993519698350548*^9, 3.993519705817309*^9}, {
   3.993519900478883*^9, 3.993519904591989*^9}, {3.9935199913942823`*^9, 
   3.9935200357851887`*^9}, {3.993520142176845*^9, 3.993520148028846*^9}, {
   3.993521739485545*^9, 3.993521758189178*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"6b23f4cc-f2d7-4229-b138-bcea0f2d936c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"OchiOchiSpp4", "/", "OchiOchiSpp"}], "]"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.9935207762177277`*^9, 3.993520781015946*^9}, 
   3.993521768344934*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"9ba59eeb-8b60-4a55-9849-c85e253632eb"],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{
  3.993520784215934*^9, {3.993520930759404*^9, 3.993520968363912*^9}, {
   3.993521764423448*^9, 3.993521768927651*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"4bfdc87b-6129-4dd1-baae-7a4dc87c233c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["chichichichi for yukawa", "Section",
 CellChangeTimes->{{3.992838593491271*^9, 
  3.992838605739283*^9}},ExpressionUUID->"b51e66f9-423b-41f8-8839-\
bdb77b2d9bc0"],

Cell[CellGroupData[{

Cell["--++", "Subsection",
 CellChangeTimes->{{3.993521642716735*^9, 
  3.993521643652886*^9}},ExpressionUUID->"38d8074a-804e-4540-bc1e-\
8215880fa202"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chichichichiDelat2mmpp4", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"kT", " ", "E12S", " ", "E34S"}], ")"}]}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"bum", "[", "1", "]"}], ".", 
      RowBox[{"um", "[", "2", "]"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"bup", "[", "3", "]"}], ".", 
      RowBox[{"up", "[", "4", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.992838620357151*^9, 3.9928386287665*^9}, {
   3.9929246142919493`*^9, 3.992924615972385*^9}, {3.992924663338052*^9, 
   3.992924676268289*^9}, {3.9929251993778067`*^9, 3.992925261574191*^9}, {
   3.9929253128476257`*^9, 3.99292531573669*^9}, 3.99352179997117*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"fe5eebf6-bb9d-4952-8be3-5e5095803fc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chichichichiDelat2mmpp3", "=", 
   RowBox[{
    RowBox[{"16", "/", 
     RowBox[{"(", 
      RowBox[{"kT", " ", "E12S", " ", "E34S"}], ")"}]}], "*", 
    RowBox[{"ab", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "*", 
    RowBox[{"abBB", "[", 
     RowBox[{"3", ",", "4"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9929252642717943`*^9, 3.992925294224145*^9}, {
  3.993521779764161*^9, 3.993521802788087*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"f72df1e4-b209-4ff3-b071-69e4b3c11fa5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"chichichichiDelat2mmpp4", "/", "chichichichiDelat2mmpp3"}], "]"}],
   "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.992925342033519*^9, 3.992925361030282*^9}, {
  3.993521783288446*^9, 3.993521787126363*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"11aa1cc6-89b6-4ca8-8f6b-404d7c33e59d"],

Cell[BoxData["1.0000000000000002`"], "Output",
 CellChangeTimes->{{3.992925347492548*^9, 3.992925361412012*^9}, 
   3.992926284170787*^9, 3.993521798226632*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"b1183e62-c2e8-454b-bde4-3bd696efc0ad"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["++++", "Subsection",
 CellChangeTimes->{{3.99352123238799*^9, 3.993521233728838*^9}, {
  3.993521791519665*^9, 
  3.9935217940329514`*^9}},ExpressionUUID->"109397e5-4bcd-4c84-89b5-\
d11bcbb4d52c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chichichichiDelat2pppp4", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"kT", " ", "E12S", " ", "E34S"}], ")"}]}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"bup", "[", "1", "]"}], ".", 
      RowBox[{"up", "[", "2", "]"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"bup", "[", "3", "]"}], ".", 
      RowBox[{"up", "[", "4", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.992838620357151*^9, 3.9928386287665*^9}, {
   3.9929246142919493`*^9, 3.992924615972385*^9}, {3.992924663338052*^9, 
   3.992924676268289*^9}, {3.9929251993778067`*^9, 3.992925261574191*^9}, {
   3.9929253128476257`*^9, 3.99292531573669*^9}, {3.9935212629368134`*^9, 
   3.9935212745519247`*^9}, 3.9935218074962997`*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"e78749e1-f496-4e07-b834-c31e0396c47d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chichichichiDelat2pppp3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "16"}], "/", 
     RowBox[{"(", 
      RowBox[{"kT", " ", "E12S", " ", "E34S"}], ")"}]}], "*", 
    RowBox[{"abBB", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "*", 
    RowBox[{"abBB", "[", 
     RowBox[{"3", ",", "4"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9929252642717943`*^9, 3.992925294224145*^9}, {
   3.993521270167573*^9, 3.9935212817484083`*^9}, {3.993521312341057*^9, 
   3.993521313758335*^9}, 3.9935218097792883`*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"d7e311ef-5a01-4c5a-9457-d410dc09f923"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"chichichichiDelat2pppp4", "/", "chichichichiDelat2pppp3"}], "]"}],
   "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.992925342033519*^9, 3.992925361030282*^9}, {
  3.993521297765195*^9, 3.993521300577855*^9}, {3.993521820813489*^9, 
  3.99352182876925*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"0ed89687-696d-47aa-baeb-eb245130c441"],

Cell[BoxData["1.0000000000000002`"], "Output",
 CellChangeTimes->{{3.992925347492548*^9, 3.992925361412012*^9}, 
   3.992926284170787*^9, 3.993521302102036*^9, {3.9935218151102858`*^9, 
   3.993521829363591*^9}},
 CellLabel->"Out[69]=",ExpressionUUID->"6f9fe574-1bc2-4a7e-9336-e52b71528310"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["JchiJchi", "Section",
 CellChangeTimes->{{3.96648720013981*^9, 3.966487203996044*^9}, 
   3.9664875897612553`*^9, {3.976055290756126*^9, 3.9760552927553*^9}, {
   3.976055357867153*^9, 
   3.9760553742894497`*^9}},ExpressionUUID->"41591b64-6700-4e3e-b9dd-\
633d09b0c2ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JchiJchiSmp4ppmm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{
      RowBox[{"bup", "[", "2", "]"}], ".", 
      RowBox[{"Slash4", "[", 
       RowBox[{"v\[Epsilon]", "[", 
        RowBox[{"P", ",", "1"}], "]"}], "]"}], ".", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ek", "[", "3", "]"}], "+", 
              RowBox[{"Ek", "[", "4", "]"}]}], ")"}]}], 
           RowBox[{"gamma", "[", "0", "]"}]}], "+", 
          RowBox[{"Slash4", "[", 
           RowBox[{
            RowBox[{"vk", "[", "3", "]"}], "+", 
            RowBox[{"vk", "[", "4", "]"}]}], "]"}]}], 
         RowBox[{"kT", " ", "E12S", " ", "E34S"}]], "-", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{"id4", "-", 
            RowBox[{"I", " ", 
             RowBox[{"gamma", "[", "0", "]"}]}]}], "2"], ")"}], ".", 
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "Es"}], " ", 
              RowBox[{"gamma", "[", "0", "]"}]}], ")"}], "-", 
            RowBox[{"Slash4", "[", 
             RowBox[{
              RowBox[{"vk", "[", "3", "]"}], "+", 
              RowBox[{"vk", "[", "4", "]"}]}], "]"}]}], 
           RowBox[{"Es", " ", "E12S", " ", "E34S"}]], ")"}]}]}], ")"}], ".", 
      RowBox[{"Slash4", "[", 
       RowBox[{"v\[Epsilon]", "[", 
        RowBox[{"M", ",", "3"}], "]"}], "]"}], ".", 
      RowBox[{"um", "[", "4", "]"}]}]}], "+", 
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{
      RowBox[{"bup", "[", "2", "]"}], ".", 
      RowBox[{"Slash4", "[", 
       RowBox[{"v\[Epsilon]", "[", 
        RowBox[{"M", ",", "3"}], "]"}], "]"}], ".", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ek", "[", "1", "]"}], "+", 
              RowBox[{"Ek", "[", "4", "]"}]}], ")"}]}], 
           RowBox[{"gamma", "[", "0", "]"}]}], "+", 
          RowBox[{"Slash4", "[", 
           RowBox[{
            RowBox[{"vk", "[", "1", "]"}], "+", 
            RowBox[{"vk", "[", "4", "]"}]}], "]"}]}], 
         RowBox[{"kT", " ", "E32T", " ", "E14T"}]], "-", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{"id4", "-", 
            RowBox[{"I", " ", 
             RowBox[{"gamma", "[", "0", "]"}]}]}], "2"], ")"}], ".", 
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "Et"}], " ", 
              RowBox[{"gamma", "[", "0", "]"}]}], ")"}], "-", 
            RowBox[{"Slash4", "[", 
             RowBox[{
              RowBox[{"vk", "[", "1", "]"}], "+", 
              RowBox[{"vk", "[", "4", "]"}]}], "]"}]}], 
           RowBox[{"Et", " ", "E32T", " ", "E14T"}]], ")"}]}]}], ")"}], ".", 
      RowBox[{"Slash4", "[", 
       RowBox[{"v\[Epsilon]", "[", 
        RowBox[{"P", ",", "1"}], "]"}], "]"}], ".", 
      RowBox[{"um", "[", "4", "]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.993423321463169*^9, 3.993423334258727*^9}, {
   3.993423373822907*^9, 3.993423417130981*^9}, {3.993426217551023*^9, 
   3.993426270600333*^9}, {3.9934264052923603`*^9, 3.993426453486835*^9}, {
   3.9934266409279346`*^9, 3.9934266410586557`*^9}, {3.993426692150339*^9, 
   3.993426721855316*^9}, {3.9934270733427563`*^9, 3.993427078361476*^9}, 
   3.9935218410501003`*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"28ae9282-61c5-4f40-8168-d949a50b0945"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JchiJchiSmp3ppmm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"I", " ", 
         RowBox[{"ab", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"abBB", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"Ek", "[", "1", "]"}], " ", 
        RowBox[{"Ek", "[", "3", "]"}], " ", "E12S", " ", "E34S"}], ")"}]}], 
     "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "/", "kT"}], "+", 
          RowBox[{"1", "/", "Es"}]}], ")"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"abBB", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ek", "[", "3", "]"}], "+", 
              RowBox[{"Ek", "[", "4", "]"}]}], ")"}], "/", "kT"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ek", "[", "3", "]"}], "+", 
             RowBox[{"Ek", "[", "4", "]"}]}], ")"}], "/", "Es"}]}], ")"}], 
        " ", 
        RowBox[{"abB", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I", " ", 
        RowBox[{"abB", "[", 
         RowBox[{"3", ",", "2"}], "]"}], " ", 
        RowBox[{"abB", "[", 
         RowBox[{"4", ",", "1"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"Ek", "[", "1", "]"}], " ", 
        RowBox[{"Ek", "[", "3", "]"}], " ", "E32T", " ", "E14T"}], ")"}]}], 
     "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "/", "kT"}], "+", 
          RowBox[{"1", "/", "Et"}]}], ")"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"abBB", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"E14T", "/", "Et"}], ")"}], " ", 
        RowBox[{"abB", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9934269289088373`*^9, 3.993427011429676*^9}, {
   3.993427108440733*^9, 3.993427154839094*^9}, 3.99352184822866*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"172e1940-4cbc-4b81-8498-d228e2ec1ca2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JchiJchiSmp4ppmm", "/", "JchiJchiSmp3ppmm"}], "//", "N"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.993427028236038*^9, 3.99342703566628*^9}, {
  3.99352185232866*^9, 3.993521852854754*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"f35e0428-ca8e-4e1e-8099-c9b3b38b6197"],

Cell[BoxData["1.000000000000001`"], "Output",
 CellChangeTimes->{{3.993427031733471*^9, 3.993427036157587*^9}, 
   3.9934270824391317`*^9, 3.993521853657943*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"b538de35-b484-428e-a18b-fbda0f7db3e2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"JchiJchiSmp4Spppm", "=", 
   RowBox[{
    RowBox[{"-", "I"}], " ", 
    RowBox[{
     RowBox[{"bup", "[", "2", "]"}], ".", 
     RowBox[{"Slash4", "[", 
      RowBox[{"v\[Epsilon]", "[", 
       RowBox[{"P", ",", "1"}], "]"}], "]"}], ".", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ek", "[", "3", "]"}], "+", 
             RowBox[{"Ek", "[", "4", "]"}]}], ")"}]}], 
          RowBox[{"gamma", "[", "0", "]"}]}], "+", 
         RowBox[{"Slash4", "[", 
          RowBox[{
           RowBox[{"vk", "[", "3", "]"}], "+", 
           RowBox[{"vk", "[", "4", "]"}]}], "]"}]}], 
        RowBox[{"kT", " ", "E12S", " ", "E34S"}]], "-", 
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{"id4", "-", 
           RowBox[{"I", " ", 
            RowBox[{"gamma", "[", "0", "]"}]}]}], "2"], ")"}], ".", 
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "Es"}], " ", 
             RowBox[{"gamma", "[", "0", "]"}]}], ")"}], "-", 
           RowBox[{"Slash4", "[", 
            RowBox[{
             RowBox[{"vk", "[", "3", "]"}], "+", 
             RowBox[{"vk", "[", "4", "]"}]}], "]"}]}], 
          RowBox[{"Es", " ", "E12S", " ", "E34S"}]], ")"}]}]}], ")"}], ".", 
     RowBox[{"Slash4", "[", 
      RowBox[{"v\[Epsilon]", "[", 
       RowBox[{"P", ",", "3"}], "]"}], "]"}], ".", 
     RowBox[{"um", "[", "4", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.993427182259495*^9, 3.993427194908803*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"8626ad50-89b4-481a-b28b-c29ee2847eb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JchiJchiSmp3Spppm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"I", " ", 
        RowBox[{"abBB", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"abB", "[", 
         RowBox[{"4", ",", "3"}], "]"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"Ek", "[", "1", "]"}], " ", 
       RowBox[{"Ek", "[", "3", "]"}], " ", "E12S", " ", "E34S"}], ")"}]}], 
    "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "/", "kT"}], "+", 
         RowBox[{"1", "/", "Es"}]}], ")"}], " ", 
       RowBox[{"abB", "[", 
        RowBox[{"4", ",", "1"}], "]"}], " ", 
       RowBox[{"abBB", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"E34S", "/", "Es"}], ")"}], " ", 
       RowBox[{"abBB", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.993427175095469*^9, 3.993427177389491*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"0a1ff039-f09a-4ed6-9d36-779716d73dfa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JchiJchiSmp4Spppm", "/", "JchiJchiSmp3Spppm"}], "//", "N"}], "//",
   "Chop"}]], "Input",
 CellChangeTimes->{{3.9934272021265993`*^9, 3.993427206812141*^9}, {
  3.993521860933198*^9, 3.993521861417383*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"e1202a4b-3baf-4b68-b32c-062fd192b2ca"],

Cell[BoxData["0.9999999999999984`"], "Output",
 CellChangeTimes->{{3.993427202802318*^9, 3.9934272071852303`*^9}, 
   3.993521867080023*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"756f7d23-7bb4-4513-b643-d20d12da7aad"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"LinkSnooper",
WindowSize->{Full, Full},
WindowMargins->{{331, Automatic}, {Automatic, 50}},
Magnification:>1.25 Inherited,
FrontEndVersion->"13.2 \:95dc\:65bc  Mac OS X ARM (64-bit) \
(2022\:5e7411\:670818\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1b6c337b-e1dc-4502-a2ce-95e8464761a0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 201, 4, 123, "Title",ExpressionUUID->"9d463e64-ae0d-47c4-9f97-77e51444bbe4"],
Cell[CellGroupData[{
Cell[806, 30, 156, 3, 84, "Section",ExpressionUUID->"069dfe57-2b14-4e47-86cc-602b731f268d"],
Cell[965, 35, 2174, 69, 248, "Input",ExpressionUUID->"56967d16-51b2-4d9c-991c-5a57179d95cb"],
Cell[3142, 106, 1034, 27, 173, "Input",ExpressionUUID->"e63778be-90d2-4c1a-b70d-edd760578aad"],
Cell[4179, 135, 513, 11, 54, "Input",ExpressionUUID->"ca8e8c75-e722-4032-8b93-4bcb6b176a48"],
Cell[4695, 148, 435, 10, 37, "Input",ExpressionUUID->"d765a9dd-9819-4087-9b3a-3d4e8dec4c3f"],
Cell[5133, 160, 429, 11, 37, "Input",ExpressionUUID->"9e1ce478-5685-4b9a-a453-82c6144f6f2a"],
Cell[5565, 173, 417, 10, 54, "Input",ExpressionUUID->"67b0531e-034b-4960-87dc-7cfec82ed10e"],
Cell[5985, 185, 762, 20, 37, "Input",ExpressionUUID->"8a0ad4d0-2d2c-481e-bd52-3b3b958952d1"],
Cell[6750, 207, 3087, 82, 125, "Input",ExpressionUUID->"d73df285-8f8a-4b11-a900-32f3300dc170"],
Cell[9840, 291, 520, 12, 64, "Input",ExpressionUUID->"991ebc4d-5b5a-46a7-ad9a-c2248891d0bd"],
Cell[10363, 305, 1811, 52, 168, "Input",ExpressionUUID->"b06e5542-cd53-4c94-bfcf-e8d53b56ae1e"],
Cell[12177, 359, 1707, 49, 125, "Input",ExpressionUUID->"64aeae6f-ae80-4e58-901e-388de24fed35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13921, 413, 166, 3, 84, "Section",ExpressionUUID->"6168b984-60e4-4d86-aaaa-b8ba93d09434"],
Cell[14090, 418, 3093, 94, 383, "Input",ExpressionUUID->"54f21ff5-1a7a-4b8e-96fa-bbd581339098"],
Cell[CellGroupData[{
Cell[17208, 516, 564, 14, 54, "Input",ExpressionUUID->"2201ab76-5390-4646-9301-73ca8927626a"],
Cell[17775, 532, 2825, 80, 105, "Output",ExpressionUUID->"db175fbc-6eae-4cc7-a362-62b4de86088d"]
}, Open  ]],
Cell[20615, 615, 935, 25, 99, "Input",ExpressionUUID->"c036fdcd-6205-471a-92c9-c1f90da9266e"],
Cell[21553, 642, 879, 24, 99, "Input",ExpressionUUID->"afbdaa16-f92e-4b06-a9bf-7bf1867baa11"],
Cell[CellGroupData[{
Cell[22457, 670, 156, 3, 67, "Subsection",ExpressionUUID->"66227030-ec17-4e71-8261-e090ceccdf88"],
Cell[22616, 675, 519, 14, 61, "Input",ExpressionUUID->"938af2f4-c6f3-44fc-8f71-872bad1b0cf0"],
Cell[CellGroupData[{
Cell[23160, 693, 540, 12, 80, "Input",ExpressionUUID->"5dfbc4b5-e615-4e48-b670-a6afcf20ec4d"],
Cell[23703, 707, 384, 6, 42, "Output",ExpressionUUID->"eece287f-c67d-4b49-88d4-eba26fa17c9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24124, 718, 484, 12, 54, "Input",ExpressionUUID->"c0e89ceb-666f-405c-b472-2702d131d8b1"],
Cell[24611, 732, 409, 10, 46, "Output",ExpressionUUID->"d9518ae9-645d-42db-9d49-49b88dfbae3a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25069, 748, 156, 3, 67, "Subsection",ExpressionUUID->"cb15933c-a601-45bb-8e89-74900ba330b1"],
Cell[CellGroupData[{
Cell[25250, 755, 252, 4, 37, "Input",ExpressionUUID->"36d7ad4e-894d-4e54-b190-8fa97d59be59"],
Cell[25505, 761, 615, 18, 75, "Output",ExpressionUUID->"bd1330bd-c1af-4b22-ac38-951b1656f5c5"]
}, Open  ]],
Cell[26135, 782, 519, 14, 61, "Input",ExpressionUUID->"74e61316-8fa0-4768-a7df-f6e972988924"],
Cell[CellGroupData[{
Cell[26679, 800, 510, 10, 54, "Input",ExpressionUUID->"e3acc32f-130a-42d7-a385-9f9bb5a55004"],
Cell[27192, 812, 388, 6, 42, "Output",ExpressionUUID->"a566222d-ce8b-4e9d-96ef-e243ea28fadf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27617, 823, 579, 15, 54, "Input",ExpressionUUID->"0c12bdf7-7c8a-4662-b2f2-2f2b33418f41"],
Cell[28199, 840, 388, 10, 46, "Output",ExpressionUUID->"d09bf271-d608-43a1-aa2b-0af8155bfaff"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28636, 856, 207, 4, 67, "Subsection",ExpressionUUID->"f869220b-9cb7-4e05-8134-dd818a6ea70c"],
Cell[28846, 862, 570, 15, 61, "Input",ExpressionUUID->"bca97c0d-2bd6-4c8d-a2c3-63ca49290eaf"],
Cell[CellGroupData[{
Cell[29441, 881, 562, 12, 54, "Input",ExpressionUUID->"cd962a00-8afa-45a2-ab46-b3081a58f77f"],
Cell[30006, 895, 387, 6, 42, "Output",ExpressionUUID->"b04f0ef1-07bd-4c3a-b894-bd50f2b42b32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30430, 906, 692, 16, 54, "Input",ExpressionUUID->"8ea24116-f6af-422d-9c98-b0f8ca4e8ee4"],
Cell[31125, 924, 490, 11, 46, "Output",ExpressionUUID->"bbc931fd-786f-40bd-a8ca-467836de35b9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31664, 941, 257, 4, 67, "Subsection",ExpressionUUID->"78f97c04-c986-40ba-aed4-e9eb2bce96ff"],
Cell[31924, 947, 621, 16, 61, "Input",ExpressionUUID->"79e022ff-da6e-4e49-8a42-8c4770c96937"],
Cell[CellGroupData[{
Cell[32570, 967, 610, 12, 54, "Input",ExpressionUUID->"7330904b-35c7-4b24-a30b-b124e2c12ddb"],
Cell[33183, 981, 460, 7, 42, "Output",ExpressionUUID->"03ba45e8-e9b2-4961-af92-fb27020102f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33680, 993, 716, 17, 54, "Input",ExpressionUUID->"9a0867f0-d7b9-4c43-a092-4f985269ab66"],
Cell[34399, 1012, 560, 12, 46, "Output",ExpressionUUID->"cfdf4371-4eb8-4d1d-8533-3595fcb22efa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35020, 1031, 259, 4, 84, "Section",ExpressionUUID->"d956e1bb-a2fb-4797-9ceb-0aef458a7e21"],
Cell[35282, 1037, 1254, 31, 59, "Input",ExpressionUUID->"eecd99e9-9193-4bf3-922b-6fbe62dda39c"],
Cell[CellGroupData[{
Cell[36561, 1072, 1787, 47, 104, "Input",ExpressionUUID->"4a7d5526-e43e-446a-89f0-043bffea6e0c"],
Cell[38351, 1121, 314, 4, 42, "Output",ExpressionUUID->"f7b7df9d-26e9-4979-935a-06195052633d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38714, 1131, 258, 4, 84, "Section",ExpressionUUID->"97c51c1f-fb60-4056-b713-8b50643cf34f"],
Cell[38975, 1137, 1261, 31, 76, "Input",ExpressionUUID->"75a2a6f0-2f32-497a-9d07-5635e6acb705"],
Cell[40239, 1170, 1405, 33, 76, "Input",ExpressionUUID->"6b23f4cc-f2d7-4229-b138-bcea0f2d936c"],
Cell[CellGroupData[{
Cell[41669, 1207, 302, 7, 54, "Input",ExpressionUUID->"9ba59eeb-8b60-4a55-9849-c85e253632eb"],
Cell[41974, 1216, 250, 4, 42, "Output",ExpressionUUID->"4bfdc87b-6129-4dd1-baae-7a4dc87c233c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42273, 1226, 168, 3, 84, "Section",ExpressionUUID->"b51e66f9-423b-41f8-8839-bdb77b2d9bc0"],
Cell[CellGroupData[{
Cell[42466, 1233, 152, 3, 67, "Subsection",ExpressionUUID->"38d8074a-804e-4540-bc1e-8215880fa202"],
Cell[42621, 1238, 814, 19, 37, "Input",ExpressionUUID->"fe5eebf6-bb9d-4952-8be3-5e5095803fc4"],
Cell[43438, 1259, 531, 13, 37, "Input",ExpressionUUID->"f72df1e4-b209-4ff3-b071-69e4b3c11fa5"],
Cell[CellGroupData[{
Cell[43994, 1276, 346, 7, 54, "Input",ExpressionUUID->"11aa1cc6-89b6-4ca8-8f6b-404d7c33e59d"],
Cell[44343, 1285, 239, 3, 42, "Output",ExpressionUUID->"b1183e62-c2e8-454b-bde4-3bd696efc0ad"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44631, 1294, 202, 4, 67, "Subsection",ExpressionUUID->"109397e5-4bcd-4c84-89b5-d11bcbb4d52c"],
Cell[44836, 1300, 871, 20, 37, "Input",ExpressionUUID->"e78749e1-f496-4e07-b834-c31e0396c47d"],
Cell[45710, 1322, 631, 15, 37, "Input",ExpressionUUID->"d7e311ef-5a01-4c5a-9457-d410dc09f923"],
Cell[CellGroupData[{
Cell[46366, 1341, 394, 8, 54, "Input",ExpressionUUID->"0ed89687-696d-47aa-baeb-eb245130c441"],
Cell[46763, 1351, 291, 4, 42, "Output",ExpressionUUID->"6f9fe574-1bc2-4a7e-9336-e52b71528310"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47115, 1362, 277, 5, 84, "Section",ExpressionUUID->"41591b64-6700-4e3e-b9dd-633d09b0c2ce"],
Cell[47395, 1369, 3737, 100, 254, "Input",ExpressionUUID->"28ae9282-61c5-4f40-8168-d949a50b0945"],
Cell[51135, 1471, 2593, 77, 151, "Input",ExpressionUUID->"172e1940-4cbc-4b81-8498-d228e2ec1ca2"],
Cell[CellGroupData[{
Cell[53753, 1552, 326, 7, 54, "Input",ExpressionUUID->"f35e0428-ca8e-4e1e-8099-c9b3b38b6197"],
Cell[54082, 1561, 240, 3, 42, "Output",ExpressionUUID->"b538de35-b484-428e-a18b-fbda0f7db3e2"]
}, Open  ]],
Cell[54337, 1567, 1762, 49, 132, "Input",ExpressionUUID->"8626ad50-89b4-481a-b28b-c29ee2847eb5"],
Cell[56102, 1618, 1147, 34, 54, "Input",ExpressionUUID->"0a1ff039-f09a-4ed6-9d36-779716d73dfa"],
Cell[CellGroupData[{
Cell[57274, 1656, 332, 7, 54, "Input",ExpressionUUID->"e1202a4b-3baf-4b68-b32c-062fd192b2ca"],
Cell[57609, 1665, 219, 3, 42, "Output",ExpressionUUID->"756f7d23-7bb4-4513-b643-d20d12da7aad"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


